Effective reconstruction of generic genus 5 curves from their theta hyperplanes

We effectively reconstruct the set of enveloping quadrics of a generic curve C of genus 5 from its theta hyperplanes; for a generic genus 5 curve C this data suffices to effectively reconstruct C. As a consequence we get a complete description of the Schottky locus in genus 5 in terms of theta hyperplanes. The computational part of the proof is a certified numerical argument.

==> anc/W160_steiner_systems_and_IC2.cc <==
/*
  Copyright 2019 David Lehavi
  This program computes partial Steiner systems of the curve W^160.
  It accompanies a paper by the author.

  To compile on a *nix machine

  either

  clang++ -std=c++11 -O3 W160_steiner_systems_and_IC2.cc -o W160_steiner_systems_and_IC2 -lblas -llapack -lpthread

  or g++ instead of clang++, and add the flag -fpermissive

  Tested on g++ 5.4.0 / 7.5.0, clang++ 3.8.0 / 7.0.1 / 10.0.0 / 11.1.0
  Code should compile in 2-3 second and run in (80 / num_threads) seconds for the
  newer clangs, (120 / num_threads) seconds for the newer gcc on reasonbly new
  hardware.

  Note that the code requires the pthread library (which exists on any *nix
  machine) as well as lapack and blas libraries, so please make sure they
  are on your machine, and in the correct path.

  Note also that
  - blas/lapack conventions are column major
  - the row/column convention used in the function maybe_two_k is opposite
  to the one used in the paper

  TODOs:
  1. More verifications one may do on the structure of the Steiner systems.
  2. The indices on the O's are 0..9 instead of the i,j notation as in the paper
  3. Witnesses can be improved in two ways:
  - do not construct the entire partial system, just untill the dimension is 13
  - use symmetry, so if you check for a 4-tuple and something in the orbit you
  check just once.

*/

#include <assert.h>

#include <algorithm>
#include <array>
#include <complex>
#include <iostream>
#include <numeric>
#include <vector>
#include <unordered_map>
#include <unordered_set>
#include <utility>
#include <thread>

using std::array;
using std::back_inserter;
using std::complex;
using std::copy;
using std::cout;
using std::fill;
using std::find_if;
using std::inner_product;
using std::make_pair;
using std::minmax;
using std::pair;
using std::sort;
using std::thread;
using std::unordered_map;
using std::unordered_set;
using std::vector;

int max_sz_steiner = 48, i5 = 5, i16 = 16, i15 = 15, i12 = 12, i3 = 3, i1 = 1;
char cO = 'O', cA = 'A', cN = 'N', cC = 'C', cT = 'T';
double phi =  1.61803398874989484820458683436563811772;
double SQRT5 = 2.23606797749978969640917366873127623544061835961152572427089;

typedef complex<double> cmplx;

cmplx cd0(0.0, 0.0), cd1(1.0, 0.0), cd_n1(-1.0, 0.0);

typedef array<cmplx, 5> CP4pt;

// We don't want to confuse indices sets for different types
template<char C, size_t N>
struct NamedArray {
  array<unsigned short, N> a_;
  unsigned short operator[](unsigned i) const {return a_[i];}
  unsigned short& operator[](unsigned i) {return a_[i];}
  bool operator<(const NamedArray<C, N> &that) const {return a_ < that.a_;}
  bool operator==(const NamedArray<C, N> &that) const {return a_ == that.a_;}
  bool operator!=(const NamedArray<C, N> &that) const {return a_ != that.a_;}
};

typedef NamedArray<'P', 4> theta_char;
typedef NamedArray<'P', 16> sixteen_pts;
typedef NamedArray<'T', 4> four_thetas;
typedef NamedArray<'T', 2> two_thetas;

// pretty print utlities
namespace std{
template<typename T, size_t N>
std::ostream& operator<<(std::ostream& out, const array<T, N>& x) {
  out << "[";
  for (unsigned i = 0; i + 1 < x.size(); ++i)
    out << x[i] << ", ";
  out << x.back() << "]";
  return out;
}

template<char C, size_t N>
std::ostream& operator<<(std::ostream& out, const NamedArray<C, N>& x) {
  out << C << ':' << x.a_;
  return out;
}

template<typename T>
std::ostream& operator<<(std::ostream& out, const vector<T>& x) {
  out << "(";
  for (unsigned i = 0; i + 1 < x.size(); ++i)
    out << x[i] << ", ";
  out << x.back() << ")";
  return out;
}
}  // namespace std

// hash functions for sets of indices

template<char C>
struct std::hash<NamedArray<C, 4> > {
  unsigned long operator()(const NamedArray<C, 4>& x) const{
    return (static_cast<unsigned long>(x.a_[0]) << 48) +
        (static_cast<unsigned long>(x.a_[1]) << 32) +
        (static_cast<unsigned long>(x.a_[2]) << 16) +
        static_cast<unsigned long>(x.a_[3]);
  }
};

template<char C>
struct std::hash<NamedArray<C, 2> > {
  unsigned operator()(const NamedArray<C, 2>& x) const{
    return (static_cast<unsigned long>(x.a_[0]) << 16) +
        (static_cast<unsigned long>(x.a_[1]));
  }
};

template<>
struct std::hash<array<unsigned short, 2> > {
  unsigned operator()(const array<unsigned short, 2>& x) const{
    return (static_cast<unsigned long>(x[0]) << 16) +
        (static_cast<unsigned long>(x[1]));
  }
};

extern "C" {
  void zgesvd_(char* jobu, char* jobvt, int* M, int* N, cmplx* A, int* lda,
               double* S, cmplx* U, int* ldu, cmplx* VT, int* ldvt,
               cmplx* work, int* lwork, double* rwork, int* info);
  void zgemm_(const char *transa, const char *transb, int *m, int *n, int *k,
              const cmplx *alpha, const cmplx *a, int *lda, const cmplx *b,
              int *ldb, const cmplx *beta, cmplx *c, int *ldc);
  void zgemv_(const char *trans, const int *m, const int *n, const cmplx *alpha,
              const cmplx *a, const int *lda, const cmplx *x, const int *incx,
              const cmplx *beta, cmplx *y,const int *incy);
}

struct VerifiedZSVD {
  int lwork_ = 1 << 15;
  array<cmplx, 1 << 15> work_;
  array<double, 1 << 15> rwork_;
  int info_;
  array<double, 100> s_;
  array<cmplx, 1 << 15> m_, u_, vt_, tmp_;
  void run(int rows, int cols, const cmplx *m, int ldm) {
    for (unsigned short i = 0; i < cols; ++i)
      copy(m + ldm * i, m + ldm * i + rows, m_.begin() + i * rows);
    zgesvd_(&cA, &cA, &rows, &cols, m_.data(), &rows, s_.data(), u_.data(),
            &rows, vt_.data(), &cols, work_.data(), &lwork_, rwork_.data(),
            &info_);
    assert(info_ == 0);
    zgemm_(&cC, &cN, &rows, &rows, &rows, &cd1, u_.data(), &rows, u_.data(),
           &rows, &cd0, tmp_.data(), &rows);
    for (unsigned short i = 0; i < rows; ++i)
      tmp_[(rows + 1) * i] -= 1.0;
    for (unsigned short i = 0; i < rows * rows; ++i)
      assert(std::abs(tmp_[i]) < 1e-14);
    zgemm_(&cC, &cN, &cols, &cols, &cols, &cd1, vt_.data(), &cols, vt_.data(),
           &cols, &cd0, tmp_.data(), &cols);
    for (unsigned short i = 0; i < cols; ++i)
      tmp_[(cols + 1) * i] -= 1.0;
    for (unsigned short i = 0; i < cols * cols; ++i)
      assert(std::abs(tmp_[i]) < 1e-14);
    int mn = std::min(rows, cols);
    for (unsigned short i = 0; i < mn; ++i) {
      double factor = s_[i];
      std::transform(u_.begin() + i * rows, u_.begin() + (i + 1) * rows,
                     tmp_.begin() + i * rows, [factor](const cmplx &a)
                     {return factor *a;});
    }
    zgemm_(&cN, &cN, &rows, &cols, &mn, &cd1, tmp_.data(), &rows, vt_.data(),
          &cols, &cd0, m_.data(), &rows);
    for (unsigned i = 0; i < cols; ++i)
      for (unsigned j = 0; j < rows; ++j)
        assert(std::abs(m_[i * rows + j] - m[i * ldm + j]) < 3e-14);
  }
};

/*
  We only utilize the symmetry to (Z/2)^4 and Z/5.
  - bits 0-3 are for (Z/2)^4 on the first 4 coordinates
  - bits 4-6 are for one of five shifts

  compute g2 * g1
*/
unsigned short group_mul(unsigned short g2, unsigned short g1) {
  assert(g1 < 80 && g2 < 80);
  unsigned short signs1 = g1 & 0x0f;
  unsigned short signs2 = g2 & 0x0f;
  unsigned short rot1 = g1 >> 4;
  unsigned short inv_rot1 = (5 - rot1) % 5;
  unsigned short rot2 = g2 >> 4;
  unsigned short res = signs1;
  res <<= rot1 ;
  res = (res & 0x1f) | ((res & 0x2e0) >> 5);
  res ^= signs2;
  res <<= inv_rot1;
  res = (res & 0x1f) | ((res & 0x2e0) >> 5);
  if (res & 0x10)
    res ^= 0x1f;
  return res + (((rot1 + rot2) % 5) << 4);
}

// we act on theta by acting on each of the points; again we only consider
// half of the symmetry group.
unsigned short group_act_on_theta(unsigned g, unsigned short theta_i,
                                  const array<theta_char, 160> &qnm_mn) {
  theta_char theta = qnm_mn[theta_i];
  for (unsigned j = 0; j < 4; ++j) {
    unsigned x = (theta[j] & 0x7) | ((theta[j] & 0x38) << 1);
    x = group_mul(g, x);
    if (x & 8)
      x ^= 0xf;
    theta[j] = (x & 0x7) | ((x & 0x70) >> 1);
  }
  sort(theta.a_.begin(), theta.a_.end());
  unsigned short res =
      std::find(qnm_mn.begin(), qnm_mn.end(), theta) - qnm_mn.begin();
  assert(res < 160);
  return res;
}

/*
  Decompose an elment in H^2(P^5) given in lexicographic order
  into the irreducible representations of the autmorphims group. We order the
  irreps as follows:
  - The first 5 entries are reserved for 3 irreps of the dihedral
  group, acting on x_i^2. They are constructed by first constructing the
  five irreps of the cyclic groups, and then paritioning into the
  trivial representation, and two 2-dimensional representation
  - Next there are two 5-dim irreps, generated by x_ix_{i+1} and x_ix_{i+2}
  repsectively.
*/
void irrep_decomp(bool skip_env, const cmplx *in_reps, cmplx *out_reps) {
  fill(out_reps, out_reps + 5, 0.0);
  for (unsigned short i = 0, tmp_p = 0; i < 5; tmp_p += 5 - i, ++i) {
    for (unsigned short j = 0; j < 5; ++j)
      out_reps[j] += cmplx(cos(0.4 * j * i * M_PI), sin(0.4 * j * i * M_PI)) *
                     in_reps[tmp_p];
  }
  swap(out_reps[2], out_reps[4]);
  unsigned short p1 = 5, p2 = 10;
  if (skip_env) {
    out_reps[0] = out_reps[3];
    out_reps[1] = out_reps[4];
    p1 = 2;
    p2 = 7;
  }
  for (unsigned short i = 0; i < p2; ++i)
    out_reps[i] /= SQRT5;
  for (unsigned short i = 0, tmp_p = 1; i < 5; ++i, ++tmp_p) {
    for (unsigned short j = i + 1; j < 5; ++j, ++tmp_p)
      if (j == i + 1 || j == i + 4)
        out_reps[p1++] = in_reps[tmp_p];
      else
        out_reps[p2++] = in_reps[tmp_p];
  }  // i, p1, p2,
}

void anti_decomp(const cmplx *in_reps, cmplx *out_reps) {
  for (unsigned short i = 0, tmp_p = 0; i < 5; tmp_p += 5 - i, ++i) {
    out_reps[tmp_p] = 0.0;
    for (unsigned short k = 0; k < 2; ++k) {
      unsigned short j = (k ? 2 : 3);
      out_reps[tmp_p] +=
          cmplx(cos(0.4 * j * i * M_PI), sin(-0.4 * j * i * M_PI)) *
          in_reps[k];
    }
  }
  for (unsigned short i = 0, tmp_p = 0; i < 5; tmp_p += 5 - i, ++i)
    out_reps[tmp_p] /= SQRT5;
  unsigned p1 = 2, p2 = 7;
  for (unsigned short i = 0, tmp_p = 1; i < 5; ++i, ++tmp_p) {
    for (unsigned short j = i + 1; j < 5; ++j, ++tmp_p)
      if (j == i + 1 || j == i + 4)
        out_reps[tmp_p] = in_reps[p1++];
      else
        out_reps[tmp_p] = in_reps[p2++];
  }  // i, p1, p2,
  {  // verification
    array<cmplx, 12> tmp;
    irrep_decomp(true, out_reps, tmp.data());
    for (unsigned short i = 0; i < 12; ++i)
      assert(std::abs(tmp[i] - in_reps[i]) < 1e-14);
  }  // verification
}


/*
  To get from the point being indexed by 0 to all the other points one
  simply acts with group elements with bit 3 "turned off", so we just
  compress bits 0-2 to bits 4-6 when representing points.
*/
void fill_pts(array<CP4pt, 40> *pts,
              array<array<cmplx, 12>, 40> *deg2monoms_reps) {
  double a = 1 / sqrt(phi);
  cmplx ii(0,1), aa(a,0), zero(0,0), one(1, 0), ia(0, a);
  for (unsigned short i = 0; i < 8; ++i) {
    pts->at(i) = {{ia, one, ii, aa, zero}};
    for (unsigned short j = 1, k = 0; j < 8; j <<= 1, ++k)
      if (i & j)
        pts->at(i)[k] *= -1.0;
  }
  for (unsigned short i = 1; i < 5; ++i) {
    copy(pts->begin(), pts->begin() + 8, pts->begin() + 8 * i);
    for (unsigned short j = 0; j < 8; ++j) {
      auto &x = pts->at(i * 8 + j);
      std::rotate(x.begin(), x.end() - i, x.end());
    }
  }
  for (const auto &p: *pts)
    for (unsigned short k0 = 0, k1 = 4, k2 = 3; k0 < 5; k2 = k1, k1 = k0, ++k0)
      assert(
          std::abs(p[k1] * p[k1] * phi + p[k2] * p[k2] + p[k0] * p[k0]) < 1e-14);
  array<cmplx, 15> tmp;
  for (unsigned i = 0; i < pts->size(); ++i) {
    cout << "pt " << i << " : " << pts->at(i) << "\n";
    for (unsigned short k = 0, p = 0; k < 5; ++k)
      for (unsigned short m = k; m < 5; ++m, ++p)
        tmp[p] = pts->at(i)[k] * pts->at(i)[m];
    irrep_decomp(true, tmp.data(), deg2monoms_reps->at(i).data());
  }
}

/*
  We can can get from four variants of each of q_32 and q_30
  to all the theta chars without applying the reflection, and with only
  a quarter of the shifts.
*/
void fill_odd_theta(array<theta_char, 160> *all_qnm_mn) {
  unsigned short p = 0;
  for (unsigned short j = 0; j < 2; ++j) {
    cout << "group orbit of q_3" << (j ? '2' : '0') << "\n";
    for (unsigned short k = 0; k < 4; ++k) {
      cout << "epsilon 3 = " << ((k & 2) ==2) << ", epslion 4 = " << (k & 1)
           << "\n";
      for (unsigned short g = 0; g < 80; ++g) {
        if (((g & 9) && j == 0) || ((g & 12) && j == 1))
          continue;
        // the line below is easily verifiable by hand
        // note that it's the group elements for generating the points, not
        // the points (for which you have to compress bit 3 out)
        array<array<unsigned short, 4>, 2> type_30_32 =
            {{ {{0x10, 0x14, 0x45, 0x47}}, {{0x30, 0x31, 0x45, 0x42}} }};
        unsigned short epsilon3_and_4 = 2 * (k & 2) + (k & 1);
        type_30_32[j][2] ^= epsilon3_and_4;
        type_30_32[j][3] ^= epsilon3_and_4;
        for (auto &x : type_30_32[j]) {
          x = group_mul(g, x);
          if (x & 8)
            x ^= 0xf;
          x = (x & 0x7) | ((x & 0x70) >> 1);
          assert(x < 40);
        }
        sort(type_30_32[j].begin(), type_30_32[j].end());
        all_qnm_mn->at(p).a_ = type_30_32[j];
        cout << p << " : " << all_qnm_mn->at(p) << "  ";
        if ((p % 4) == 3)
          cout << "\n";
       ++p;
       }  // g
    }  // k
  }  // j
  assert(p == 160);
}

void fill_hyperplanes(
    const array<CP4pt, 40> &pts,
    const array<theta_char, 160> &all_qnm_mn,
    array<CP4pt, 160> *hyperplanes) {
  VerifiedZSVD svd;
  array<cmplx, 20> mat;
  array<cmplx, 160> dot_prods;
  for (int i = 0; i < 160; ++i) {
    auto &h = hyperplanes->at(i);
    for (unsigned short j = 0; j < 4; ++j)
      copy(pts[all_qnm_mn[i][j]].begin(), pts[all_qnm_mn[i][j]].end(),
           mat.begin() + j * 5);
    svd.run(5, 4, mat.data(), 5);
    assert(svd.s_[3] > 0.1);
    for (unsigned short j = 0; j < 5; ++j) {
      h[j] = conj(svd.u_[20 + j]);
      if (std::abs(h[j]) < 1e-15)
        h[j] = 0.0;
    }
    cout << "hyperplane " << i << " = " << h << "\n";
    //verification that points are on the hyperplanes with multiplicity 2
    for (unsigned short j = 0; j < 4; ++j) {
      const auto &pt = pts[all_qnm_mn[i][j]];
      // note that the line below test both the points and one of the
      // gradient directions !
      cmplx err = inner_product(h.begin(), h.end(), pt.begin(), cd0);
      assert(std::abs(err) < 1e-15);
      unsigned short p0 = (all_qnm_mn[i][j] / 8 + 4) % 5;
      assert(std::abs(h[p0]) < 1e-15);
    }  // j
    int cols = i + 1;
    zgemm_(&cC, &cN, &cols, &i1, &i5, &cd1, hyperplanes->at(0).data(), &i5,
           hyperplanes->at(i).data(), &i5, &cd0, dot_prods.data(), &cols);
    for (unsigned short j = 0; j < i; ++j)
      assert(std::abs(dot_prods[j]) < 0.99);
  }
}

void q_grad_at_pt(const cmplx *q, const CP4pt &pt, CP4pt *grad) {
  *grad = {{0.0, 0.0, 0.0, 0.0, 0.0}};
  for (unsigned short j = 0; j < 5; ++j) {
    for (unsigned short k = j; k < 5; ++k, ++q) {
      grad->at(k) += (*q) * pt[j];
      grad->at(j) += (*q) * pt[k];
    }
  }
}

/*
  Return values for the three functions below:
  0: certainly not 2K
  otherwise: maybe 2K:
  n = 1..3: mutliplicity exactly up to n, accuracy verified
  4: at least triple mult, accuracy verified up to the double, but sol space
  is 2 dimensional so can't verify the triple.
  5: quadruple mult, accuracy verified up to triple.
 */

unsigned short maybe_two_k_at_least_triple(
    unsigned short num_pts,
    unsigned short num_double_pts,
    const sixteen_pts &current_pts,
    const array<CP4pt, 40> &pts,
    const array<cmplx, 15> &fin_kernel) {
  /*
    deal with triple points and only one possible solution to the system:
    construct the constrait hessian for each of the points, and see if there
    is a kernel.
  */
  unsigned short num_triple_pts = 0;
  for (unsigned short i = 0, j = 0; i < 14; i = j) {
    for (j++; j < 16 && current_pts[j] == current_pts[i]; ++j)
      ;
    if (j < i + 3)
      continue;
    ++num_triple_pts;
    auto &current_pt = pts[current_pts[i]];
    CP4pt grad;
    q_grad_at_pt(fin_kernel.data(), current_pt, &grad);
    unsigned short p0 = (current_pts[i] / 8 + 4) % 5;
    unsigned short p = 5 * p0 - p0 * (p0 - 1) / 2;
    assert(current_pt[p0] == 0.0);
    /*
      This is a trick: we want to subtract the symbolic hessian of the
      functions which solved the lagrange condition. since we know they are
      supported on span(x^2) it suffices the compute the dependancy on the level
      of gradients.
    */
    cmplx coef0 = grad[(p0 + 3) % 5] / current_pt[(p0 + 3) % 5];
    cmplx coef2 = grad[(p0 + 2) % 5] / current_pt[(p0 + 2) % 5];
    cmplx coef1_by_0 =
        grad[(p0 + 4) % 5] / current_pt[(p0 + 4) % 5] - phi * coef0;
    cmplx coef1_by_2 =
        grad[(p0 + 1) % 5] / current_pt[(p0 + 1) % 5] - phi * coef2;
    assert(std::abs(coef1_by_0 - coef1_by_2) < 1e-14);
    cmplx val = coef0 + phi * coef1_by_0 + coef2;
    cmplx lagrangian_p0_p0 = fin_kernel[p] - 0.5 * val;
    /*
      This is a trick: we have to work here inside the projective space,
      so we take the direction perpendicular to A^{n+1}->P^n at a given point
     */
    double abs_lagrangian_p0_p0 = std::abs(lagrangian_p0_p0);
    if (abs_lagrangian_p0_p0 > 1e-3) {
      assert(abs_lagrangian_p0_p0 < 10);
      return 0;
    }
    assert(abs_lagrangian_p0_p0 < 1e-12);
  }  // i
  return (16 > num_pts + num_double_pts + num_triple_pts) ? 5 : 3;
}

unsigned short maybe_two_k_at_least_double(
    VerifiedZSVD* svd,
    unsigned short num_pts,
    const sixteen_pts &current_pts,
    const array<CP4pt, 40> &pts,
    vector<cmplx> *kernel_ptr) {
  auto &kernel = *kernel_ptr;
  int num_kernel_quads = kernel.size() / 15;
  assert(num_kernel_quads * 15 == kernel.size());
  /*
    For each double point p we have the 2 gradients of the cotangent bundle,
    and we have to be perpendicular to them.
  */
  int max_rows = 8 * 2;  // at most 4 double points, on 2 quadrics
  int rows = 0;
  vector<cmplx> b_pi_j(num_kernel_quads * max_rows);
  for (unsigned short i = 0, j = 0; i < 15; i = j) {
    for (j++; j < 16 && current_pts[j] == current_pts[i]; ++j)
      ;
    if (j == i + 1)
      continue;
    assert(rows < max_rows);
    const auto &current = pts[current_pts[i]];
    for (unsigned short n = 0, p = 0; n < num_kernel_quads; ++n, p += 15) {
      CP4pt grad;
      q_grad_at_pt(kernel.data() + p, current, &grad);
      // this is the cotangent basis
      unsigned short p0 = (current_pts[i] / 8 + 4) % 5;
      unsigned short p2 = n * max_rows + rows;
      b_pi_j[p2] = conj(grad[p0]);
      b_pi_j[p2 + 1] = conj(inner_product(
          grad.begin(), grad.end(), pts[current_pts[i]].begin(), cd0)) /
                            sqrt(2 * phi);
    }  // n
    rows += 2;
  }  // i
  assert(rows > num_kernel_quads);
  svd->run(rows, num_kernel_quads, b_pi_j.data(), max_rows);
  int place = find_if(svd->s_.begin(), svd->s_.begin() + num_kernel_quads,
                  [](double a){return a < 1e-13;}) - svd->s_.begin();
  for (unsigned short i = 0; i < place; ++i)
    assert(svd->s_[i] > 0.01);
  if (place > 0)
    assert(svd->s_.front() < 10);
  if (place == num_kernel_quads)
    return 0;
  unsigned short num_double_pts = rows / 2;
  if (num_pts + num_double_pts == 16)  // no triple points
    return 2;
  // we know there are triple points
  if (place < num_kernel_quads - 1)  // no unique solution, so we give up.
    return 4;
  array<cmplx, 15> fin_kernel;
  zgemv_(&cN, &i15, &num_kernel_quads, &cd1, kernel.data(), &i15,
         svd->vt_.data() + num_kernel_quads - 1, &num_kernel_quads, &cd0,
         fin_kernel.data(), &i1);
  return maybe_two_k_at_least_triple(num_pts, num_double_pts,
                                     current_pts, pts, fin_kernel);
}

unsigned short maybe_two_k(VerifiedZSVD* svd,
                           const sixteen_pts &current_pts,
                           const array<CP4pt, 40> &pts,
                           const array<array<cmplx, 12>, 40> &deg2monoms_reps) {
  array<cmplx, 12 * 16> mat;
  int num_pts = 0;
  for (unsigned short p = 0, i = 0; i < 16; ++i) {
    if (i == 0 || current_pts[i] != current_pts[i - 1]) {
      copy(deg2monoms_reps[current_pts[i]].begin(),
           deg2monoms_reps[current_pts[i]].end(), mat.begin() + p);
      p += 12;
      num_pts++;
    }
  }
  svd->run(12, num_pts, mat.data(), 12);
  int place = find_if(svd->s_.begin(), svd->s_.begin() + std::min(num_pts, 12),
                      [](double a){return a < 1e-14;}) - svd->s_.begin();
  assert(svd->s_.front() < 1e2 && svd->s_[place - 1] > 1e-3);
  if (place == 12)
    return 0;
  if (num_pts == 16)
    return 1;
  int num_kernel_quads = 12 - place;
  vector<cmplx> kernel(15 * (num_kernel_quads));
  for (unsigned short i = place; i < 12; ++i)
    anti_decomp(svd->u_.data() + i * 12, kernel.data() + 15 * (i - place));
  for (auto &x : kernel)
    x = conj(x);
  return maybe_two_k_at_least_double(svd, num_pts, current_pts, pts, &kernel);
}

bool choice_increment(const four_thetas &current, four_thetas *choice_ptr) {
  auto &choice = *choice_ptr;
  int inc_place = 3;
  while (inc_place != 0 &&
         (choice[inc_place] == current[inc_place] + (20 - 1) ||
          (inc_place < 3 && choice[inc_place] + 1 == choice[inc_place + 1])))
    --inc_place;
  if (inc_place == 0)
    return false;
  choice[inc_place]++;
  for (++inc_place; inc_place < 4; ++inc_place)
    choice[inc_place] = std::max(
        static_cast<unsigned short>(current[inc_place]),
        static_cast<unsigned short>(choice[inc_place - 1] + 1));
  return true;
}

void filler(const array<CP4pt, 40> &pts,
            const array<array<cmplx, 12>, 40> &deg2monoms_reps,
            const array<theta_char, 160> &qnm_mn,
            const vector<four_thetas> &mini_tasks,
            vector<pair<four_thetas, unsigned short> >
            *pre_all_maybe_two_k) {
  VerifiedZSVD svd;
  for (const auto &current : mini_tasks) {
    auto choice = current;
    for (unsigned i = 1; i < 4; ++i)
      if (choice[i] <= choice[i - 1])
        choice[i] = choice[i - 1] + 1;
    unordered_set<four_thetas> check_here;
    for (bool stay = true; stay; stay = choice_increment(current, &choice)) {
      if (check_here.find(choice) != check_here.end())
        continue;
      sixteen_pts choice_pts;
      for (unsigned short i = 0, p = 0; i < 4; ++i)
        for (unsigned short j = 0; j < 4; ++j, ++p)
          choice_pts[p] = qnm_mn[choice[i]][j];
      sort(choice_pts.a_.begin(), choice_pts.a_.end());
      unsigned short maybe = maybe_two_k(&svd, choice_pts, pts, deg2monoms_reps);
      four_thetas tmp;
      /* the below could be optimised when maybe == false for 4 instead
         of 80 choices, but this hardly matters, as the idea is to save
         calls to maybe_two_k */
      for (unsigned short g = 0; g < 80; ++g) {
        for (unsigned short i = 0; i < 4; ++i)
          tmp[i] = group_act_on_theta(g, choice[i], qnm_mn);
        sort(tmp.a_.begin(), tmp.a_.end());
        if (maybe)
          pre_all_maybe_two_k->emplace_back(make_pair(tmp, maybe));
        if (tmp[0] == choice[0])
          check_here.insert(tmp);
      }  // g
    }  // stay
  }  // current
  return;
}

void build_all_steiner(
    const array<theta_char, 160> &qnm_mn,
    const array<CP4pt, 40> &pts,
    const array<array<cmplx, 12>, 40> &deg2monoms_reps,
    unordered_map<two_thetas, vector<two_thetas > > *all_steiner_ptr,
    unordered_map<four_thetas, unsigned short> *all_maybe_two_k) {
  auto &all_steiner = *all_steiner_ptr;
  unsigned num_threads = std::thread::hardware_concurrency();
  std::cout << "num_threads = " << num_threads << "\n";
  vector<vector<four_thetas> > mini_tasks(num_threads);
  vector<vector<pair<four_thetas, unsigned short> > >
      pre_all_maybe_two_k(num_threads);
  four_thetas multi_index;
  fill(multi_index.a_.begin(), multi_index.a_.end(), 0);
  for (unsigned current_t = 0; multi_index[0] < 160;
       current_t = (current_t + 1) % num_threads) {
    mini_tasks[current_t].push_back(multi_index);
    unsigned inc_place = 3;
    while (multi_index[inc_place] == 140 && inc_place != 0)
      inc_place--;
    multi_index[inc_place] += 20;
    fill(multi_index.a_.begin() + inc_place + 1, multi_index.a_.end(),
         multi_index[inc_place]);
  }
  vector<thread> ths;
  ths.reserve(num_threads);
  for (unsigned short i = 0; i < num_threads; ++i)
    ths.push_back(thread(
        filler, pts, deg2monoms_reps, qnm_mn, mini_tasks[i],
        &(pre_all_maybe_two_k[i])));
  for (auto &t : ths)
    t.join();
  cout << "found all pairs\n";
  for (unsigned short t = 0; t < num_threads; ++t)
    for (const auto &ch : pre_all_maybe_two_k[t])
      all_maybe_two_k->insert(ch);
  cout << "all_maybe_two_k size = " << all_maybe_two_k->size() << "\n";
  // very slow version of union-find
  unordered_map<two_thetas, two_thetas> parent;
  two_thetas ij;
  for (ij.a_ = {{0, 0}}; ij[0] < 160; ++ij[0])
    for (ij[1] = ij[0] + 1; ij[1] < 160; ++ij[1])
      parent[ij] = ij;
  for (const auto &ch : *all_maybe_two_k) {
    for (unsigned short i = 0, j = 1, k = 2; i < 3; j = k, k = i, ++i) {
      array<two_thetas, 2> a;
      a[0].a_ = {{std::min(ch.first[i], ch.first[3]),
                  std::max(ch.first[i], ch.first[3])}};
      a[1].a_ = {{std::min(ch.first[j], ch.first[k]),
                  std::max(ch.first[j], ch.first[k])}};
      for (unsigned short m = 0; m < 2; ++m) {
        for (; parent[a[m]] != a[m]; a[m] = parent[a[m]])
          ;
      }  // m
      parent[a[0]] = a[1];
    }  // ijk
  }  // ch
  unordered_map<two_thetas, vector<two_thetas > > tmp_all_steiner;
  for (auto &x : parent) {
    auto px = x.first;
    for(; parent[px] != px; px = parent[px])
      ;
    tmp_all_steiner[px].push_back(x.first);
  }
  for (auto &x : tmp_all_steiner) {
    sort(x.second.begin(), x.second.end());
    all_steiner[x.second.front()] = x.second;
  }
  tmp_all_steiner.clear();
  cout << "all steiner size = " << all_steiner.size() << "\n";
}

void build_orbit_reps(
    const array<theta_char, 160> &qnm_mn,
    const unordered_map<two_thetas, vector<two_thetas> > &all_steiner,
    unordered_map<two_thetas, unsigned> *steiner_orbit_reps_ptr) {
  auto &steiner_orbit_reps = *steiner_orbit_reps_ptr;
  for (const auto &x : all_steiner) {
    unsigned short g;
    bool done = false;
    for (g = 0; !done && g < 80; ++g) {
      for (auto &y : x.second) {
        two_thetas tmp;
        for (unsigned short i = 0; i < 2; ++i)
          tmp[i] = group_act_on_theta(g, y[i], qnm_mn);
        sort(tmp.a_.begin(), tmp.a_.end());
        auto place = steiner_orbit_reps.find(tmp);
        if (place != steiner_orbit_reps.end()) {
          done = true;
          place->second++;
          break;
        }
      }  // y
    }  // g, done
    if (!done)
      steiner_orbit_reps[x.first]++;
  }
  cout << "got " << steiner_orbit_reps.size()
       << " reps under sing x rot subgroups\n";
  for (const auto &x: steiner_orbit_reps) {
    cout << x.first << " : " << x.second << "\n";
    // this orbit size is not proved in the paper
    assert((x.second == 40) == (all_steiner.at(x.first).size() == 24));
    // this orbit size is proved in the paper
    assert((x.second == 5) ==  (all_steiner.at(x.first).size() != 24));
  }
}

void build_vc_alpha_plus_Ic2_perp(VerifiedZSVD *svd,
                                  const array<theta_char, 160> &qnm_mn,
                                  const array<CP4pt, 40> &pts,
                                  const array<CP4pt, 160> &hyperplanes,
                                  const vector<two_thetas> &steiner_system,
                                  unsigned *dim_vc_a,
                                  unsigned *dim_vc_a_plus_ic2) {
  int sz = steiner_system.size();
  assert(sz <= max_sz_steiner);
  array<CP4pt, 2> lines;
  vector<cmplx> vc_alpha((sz + 3) * 15, 0.0);
  array<cmplx, 15> tmp_vc_alpha;
  unsigned short p = 0;
  for (auto steiner_pair : steiner_system) {
    const auto &h0 = hyperplanes[steiner_pair[0]];
    const auto &h1 = hyperplanes[steiner_pair[1]];
    for (unsigned short k = 0, tmp_p = 0; k < 5; ++k)
      for (unsigned short m = k; m < 5; ++m, ++tmp_p)
        tmp_vc_alpha[tmp_p] =
            (m == k ? 0.5 : 1.0) * (h0[k] * h1[m] + h0[m] * h1[k]);
    {  // verification
      for (unsigned short i = 0; i < 2; ++i) {
        for (unsigned short j = 0; j < 4; ++j) {
          cmplx err = 0.0;
          for (unsigned short k = 0, tmp_p = 0; k < 5; ++k)
            for (unsigned short m = k; m < 5; ++m, ++tmp_p)
              err += tmp_vc_alpha[tmp_p] *
                     pts[qnm_mn[steiner_pair[i]][j]][k] *
                     pts[qnm_mn[steiner_pair[i]][j]][m];
          assert(std::abs(err) < 1e-14);
        }
      }
    }  // verification
    irrep_decomp(false, tmp_vc_alpha.data(), vc_alpha.data() + p);
    p += 15;
  }  // steiner_pair
  assert(p == sz * 15);
  svd->run(15, sz, vc_alpha.data(), 15);
  *dim_vc_a = find_if(svd->s_.begin(), svd->s_.begin() + 15, [](double a)
                      {return a < 1e-14;}) - svd->s_.begin();
  assert(svd->s_[0] < 10 && svd->s_[*dim_vc_a - 1] > 1e-2);
  // adding the generators of I_C(2)
  fill(vc_alpha.begin() + sz * 15, vc_alpha.begin() + (sz + 3) * 15, 0.0);
  vc_alpha[sz * 15] = vc_alpha[sz * 15 + 16] = vc_alpha[sz * 15 + 32] = 1;
  svd->run(15, sz + 3, vc_alpha.data(), 15);
  *dim_vc_a_plus_ic2 = find_if(svd->s_.begin(), svd->s_.begin() + 15,
                               [](double a){return a < 1e-8;}) - svd->s_.begin();
  assert(svd->s_[*dim_vc_a_plus_ic2 - 1] > 0.01);
}

void verify_and_print_pair_structure(const vector<two_thetas> &steiner_system) {
  unordered_map<array<unsigned short, 2> , unsigned short> o_ij_pairs;
  for (auto steiner_pair : steiner_system) {
    unsigned short key0 =
        (steiner_pair[0] % 20) / 4 + 5 * (steiner_pair[0] / 80);
    unsigned short key1 =
        (steiner_pair[1] % 20) / 4 + 5 * (steiner_pair[1] / 80);
    if (key0 > key1)
      std::swap(key0, key1);
    o_ij_pairs[array<unsigned short, 2>{{key0, key1}}]++;
  }
  for (const auto &x : o_ij_pairs) {
    assert(x.second == 8);
    assert((x.first[0] == x.first[1]) == (o_ij_pairs.size() != 3));
    cout << "O_" << x.first[0] << "^O_" << x.first[1] << " : "
         << x.second << ", ";
  }
  cout << "\n ";
}

/*
  See if we can prove that the corresponding Steiner system can be
  verified simbolically without resorting to multiple points.
  Print the relevant witness if we can.
*/
bool print_single_tree(
    const vector<two_thetas> &st,
    const unordered_map<four_thetas, unsigned short> &all_maybe_two_k) {
  unsigned sz = st.size();
  assert(sz == 24);  // only print these Steiner systems
  vector<unsigned short> parent(sz);
  std::iota(parent.begin(), parent.end(), 0);
  vector<four_thetas> witnesses;
  for (unsigned i = 0; i < sz; ++i) {
    for (unsigned j = i + 1; j < sz; ++j) {
      four_thetas x;
      x.a_= {{st[i][0], st[i][1], st[j][0], st[j][1]}};
      sort(x.a_.begin(), x.a_.end());
      auto place = all_maybe_two_k.find(x);
      assert(place != all_maybe_two_k.end());
      if (place->second != 1)
        continue;
      unsigned i1 = i, j1 = j;
      for (;parent[i1] != i1; i1 = parent[i1])
        ;
      for (; parent[j1] != j1; j1 = parent[j1])
        ;
      if (i1 == j1)
        continue;
      if (j1 < i1)
        std::swap(i1, j1);
      parent[j1] = i1;
      witnesses.push_back(x);
    }
  }
  for (unsigned i = 0; i < sz; ++i) {
    unsigned i1 = i;
      for (;parent[i1] != i1; i1 = parent[i1])
        ;
      if (i1 != 0)
        return false;
  }
  cout << "witness :" << witnesses;
  return true;
}

/*
  In the case where dim(V_C,a +I_C(2)) = 13 we do some extra verification on
  the (rep theoyr side of the) complmentary of this space inside the space of
  quadrics.
  - pretty print the relevant data.
*/
void handle_vc_a_plus_ic2_dim_13(const VerifiedZSVD &svd,
                                 const vector<two_thetas> &steiner_system) {
  bool two_d_irrep_non_triv = false;
  array<bool, 2> five_d_irrep_non_triv = {{false, false}};
  const cmplx *p = svd.u_.data() + 13 * 15;
  for (unsigned short i = 0; i < 2; i++) {
    // the two irreps spanned by I_c(2), 1 dimensional, and a two d
    assert(std::abs(*p) < 1e-14 &&
           std::abs(*(p + 1)) < 1e-14 &&
           std::abs(*(p + 2)) < 1e-14);
    // the other 2d irrep
    float norm_rep = sqrt(std::norm(*(p + 3)) + std::norm(*(p + 4)));
    two_d_irrep_non_triv |= norm_rep > 0.3 && norm_rep < 1;
    // two five d irreps
    p += 5;
    for (unsigned j = 0; j < 2; ++j) {
      double norm_rep = 0.0;
      for (unsigned k = 0; k < 5; ++k, ++p)
        norm_rep += std::norm(*p);
      norm_rep = sqrt(norm_rep);
      five_d_irrep_non_triv[j] |= norm_rep > 0.3 && norm_rep < 1;
    }
  }
  assert(two_d_irrep_non_triv &&
         five_d_irrep_non_triv[0] && five_d_irrep_non_triv[1]);
  cout << steiner_system.front() << "_" << " ker vectors ";
  for (unsigned short k_vec = 0, p = 0; k_vec < 2; ++k_vec) {
    cout << k_vec << " : ";
    for (unsigned short i = 0; i < 3; ++i) {
      for (unsigned short j = 0; j < 5; ++j, ++p) {
        auto x = *(svd.u_.begin() + 13 * 15 + p);
        x =(std::abs(x.real()) > 1e-14 ? x.real() : 0) +
           (std::abs(x.imag()) > 1e-14 ? cmplx(0, 1) * x.imag() :0);
        cout << x << ", ";
      } // j
      cout << "; ";
    }  // i
  }  // k_vec
}

int main(int argv, char** argc) {
  array<theta_char, 160> qnm_mn;
  array<CP4pt, 40> pts;
  array<array<cmplx, 12>, 40> deg2monoms_reps;
  fill_pts(&pts, &deg2monoms_reps);
  fill_odd_theta(&qnm_mn);
  array<CP4pt, 160> hyperplanes;
  fill_hyperplanes(pts, qnm_mn, &hyperplanes);
  unordered_map<four_thetas, unsigned short> all_maybe_two_k;
  unordered_map<two_thetas, vector<two_thetas> > all_steiner;
  build_all_steiner(
      qnm_mn, pts, deg2monoms_reps, &all_steiner, &all_maybe_two_k);
  unordered_map<unsigned short, unsigned short> steiner_sizes;
  for (auto &st : all_steiner)
    steiner_sizes[st.second.size()]++;
  assert(steiner_sizes.size() == 3 && steiner_sizes[24] == 480 &&
         steiner_sizes[32] == 15 && steiner_sizes[48] == 15);
  assert(6 * all_maybe_two_k.size() ==
         480 * 24  * 23 + 15 * 48 * 47 + 15 * 32 * 31);
  unordered_map<two_thetas, unsigned> steiner_orbit_reps;
  build_orbit_reps(qnm_mn, all_steiner, &steiner_orbit_reps);
  bool exists_w = false;
  VerifiedZSVD svd;
  for (const auto &rep : steiner_orbit_reps) {
    auto &steiner_system = *(all_steiner.find(rep.first));
    unsigned dim_vc_a, dim_vc_a_plus_ic2;
    build_vc_alpha_plus_Ic2_perp(
        &svd, qnm_mn, pts, hyperplanes, steiner_system.second,
        &dim_vc_a, &dim_vc_a_plus_ic2);
    cout << steiner_system.first << "_" << " dim span + I_2(C) = "
         << dim_vc_a_plus_ic2 << " " << ", dim span = " << dim_vc_a
         << ", num = " << steiner_system.second.size() << " : "
         << steiner_system.second << " -- ";
    verify_and_print_pair_structure(steiner_system.second);
    assert(dim_vc_a_plus_ic2 <= 13);
    assert((dim_vc_a_plus_ic2 == 13) == (steiner_system.second.size() == 24));
    if (dim_vc_a_plus_ic2 == 13) {
      handle_vc_a_plus_ic2_dim_13(svd, steiner_system.second);
      exists_w = (dim_vc_a == 13) &&
                 print_single_tree(steiner_system.second, all_maybe_two_k);
      cout << "\n";
    }
  }  // rep
  assert(exists_w == true);
}

